Reinforcement Learning for Scalable and Trustworthy Intelligent Systems

Reinforcement learning has become a powerful paradigm for improving the capability of intelligent systems, but its practical deployment faces two central challenges. First, reinforcement learning must scale efficiently in distributed environments where communication bandwidth is limited and computation is heterogeneous across agents. Second, as reinforcement learning is increasingly used in post-training large language models and autonomous agents, the optimized policies must also be aligned with human preferences and satisfy safety requirements such as privacy-aware information disclosure. This dissertation addresses both challenges through four complementary contributions spanning federated optimization, preference alignment, and contextual safety. The first part of the dissertation studies scalable reinforcement learning in federated settings. The second part of the dissertation studies trustworthy reinforcement learning for large language models. Together, these contributions advance reinforcement learning along two complementary dimensions. On the one hand, they make reinforcement learning more scalable through communication-efficient and asynchronous federated optimization. On the other hand, they make reinforcement learning more trustworthy by improving alignment with human preferences and by reducing contextually inappropriate information disclosure in language-based intelligent systems. As a whole, this dissertation argues that the next generation of intelligent systems will require both efficient optimization and trustworthy behavior, and that reinforcement learning provides a unifying framework for addressing both goals.

==> misc/gr-python2.py <==
#!/bin/python2

#  gr-python2.py    2023-08-31    Mark Senn <mark@purdue.edu>

# On Linux, I typed
#     ./gr-python2.py
# to run this program.

import matplotlib as mpl

# From https://matplotlib.org/stable/gallery/text_labels_and_annotations/tex_demo.html
#     You can use TeX to render all of your Matplotlib text by setting
#     rcParams["text.usetex"] (default: False) to True. This requires
#     that you have TeX and the other dependencies described in the
#     Text rendering With LaTeX tutorial properly installed on your
#     system. Matplotlib caches processed TeX expressions, so that
#     only the first occurrence of an expression triggers a TeX
#     compilation. Later occurrences reuse the rendered image from the
#     cache and are thus faster.
mpl.rcParams['text.usetex'] = True

# From
# https://stackoverflow.com/questions/2801882/generating-a-png-with-matplotlib-when-display-is-undefined
#     # Force matplotlib to not use any Xwindows backend.
#     matplotlib.use('Agg')
mpl.use('Agg')

import matplotlib.pyplot as plt

plt.figure(figsize=(4,4))

import numpy as np

x = [ ]
y = [ ]
for i in range(0,1001):
    x.append(i / 100.0)
    y.append((i/100.0) ** 2)

# Normally, there is extra space to the left, right, top, and bottom
# of plotted data in a graph.  This gets rid of that space.
plt.autoscale(enable=None, tight=True)

plt.plot(x, y, 'g')

plt.xlabel('$x$')
plt.ylabel('$y$')

plt.savefig('../graphics/gr-python2.pdf')


==> misc/gr-r.R <==
#  gr-r.R    2021-11-24    Mark Senn    https://bit.ly/marksenn

# See
#     https://texample.net/tikz/examples/tikzdevice-demo/
# for information on tikzDevice.

# Load the tikzDevice package.
# If you don't have it, install with
#     install.packages("tikzDevice", repos="http://R-Forge.R-project.org")
require(tikzDevice)

tikz(file = '../gr-r.tex', height=5, width=5)

curve(x^2, from=0, to=10, xlab="$x$", xlim=c(0,10), ylab="$y$", ylim=c(0,100))

dev.off()


==> misc/gr_matlab.m <==
%  gr_matlab.m    2021-11-11    Mark Senn <mark@purdue.edu>

% On Linux, I typed
%     lm matlab
%     matlab -nodesktop -nosplash -r gr_matlab
% to run this program.

% See
%     https://www.mathworks.com/matlabcentral/answers/346436-how-to-use-latex-interpreter-for-xticklabels
% Do axis labels using LaTeX.
set(groot, 'defaultAxesTickLabelInterpreter', 'latex');
% Do legends using LaTeX.
set(groot, 'defaultLegendInterpreter', 'latex');
% Do text using LaTeX.
set(groot, 'defaulttextinterpreter', 'latex');

x = linspace(0,10,100);
y = x .^ 2;
plot(x, y);
saveas(gcf, '../graphics/gr-matlab.pdf');

% The following line worked for me on Linux.
!pdfcrop ../graphics/gr-matlab.pdf ../graphics/gr-matlab.pdf;

exit;

